Bipartite Graph based Construction of Compressed Sensing Matrices

This paper proposes an efficient method to construct the bipartite graph with as many edges as possible while without introducing the shortest cycles of length equal to 4. The binary matrix associated with the bipartite graph described above presents comparable and even better phase transitions than Gaussian random matrices.

==> fig/BP_draw_input_1.m <==

clear
close
clc
% input sparse signal {0,1}
x=[0.1:0.1:1];

bp=[1 11 24 40 62 88 119 157 204 274 ]/300;  %Binary matrix   {0,1} input
bpn=[1 8 17 28 42 59 78 102 135 194]/300; %ternary matrix   {0,1,-1} input
g=[3 9 17 28 42 58 77 101 133 192]/300;  %Gaussian matrix







plot(x,bp,'b--',x,bpn,'r-.',x,g,'k-','lineWidth',3);
set(gca,'xtick',[0:0.2:1]);
set(gca,'xlim',[0 1]);
set(gca,'ytick',[0:0.2:1],'fontsize',12);
set(gca,'ylim',[0 1]);
%grid

%xlabel('\delta', 'FontAngle','italic','FontSize',14);
xlabel('\delta=m/n', 'FontSize',14);
%xlabel('Sparsity', 'FontSize',12);
ylabel('\rho=k/n','FontSize',14)
%legend('Ours','Random matirx','Gaussian matrix',14,'Location','Southwest');

h=legend('Binary matrix','Ternary matirx','Gaussian matrix','Location','Northwest');
set(h,'Fontsize',14);

==> fig/BP_draw_input_pm1.m <==

clear
close
clc
% input sparse signal {0,1,-1}
x=[0.1:0.1:1];

bp=[1 7 16 27 41 57 76 100 128 183 ]/300;  %Binary matrix   {0,1} input
bpn=[1 8 17 28 42 58 78 103 136 195]/300; %ternary matrix   {0,1,-1} input
g=[3 9 17 28 42 57 76 101 134 191]/300;  %Gaussian matrix







plot(x,bp,'b--',x,bpn,'r-.',x,g,'k-','lineWidth',3);
set(gca,'xtick',[0:0.2:1], 'fontsize',12);
set(gca,'xlim',[0 1]);
set(gca,'ytick',[0:0.2:1]);
set(gca,'ylim',[0 1]);
%grid

%xlabel('\delta', 'FontAngle','italic','FontSize',14);
xlabel('\delta=m/n', 'FontSize',14);
%xlabel('Sparsity', 'FontSize',12);
ylabel('\rho=k/n','FontSize',14)
%legend('Ours','Random matirx','Gaussian matrix',14,'Location','Southwest');

h=legend('Binary matrix','Ternary matirx','Gaussian matrix','Location','Northwest');
set(h,'Fontsize',14);
